The truncated moment problem on reducible cubic curves I: Parabolic and Circular type relations

In this article we study the bivariate truncated moment problem (TMP) of degree $2k$ on reducible cubic curves. First we show that every such TMP is equivalent after applying an affine linear transformation to one of 8 canonical forms of the curve. The case of the union of three parallel lines was solved in 2022 by the second author, while the degree 6 cases in 2017 by the first author. Second we characterize in terms of concrete numerical conditions the existence of the solution to the TMP on two of the remaining cases concretely, i.e., a union of a line and a circle $y(ay+x^2+y^2)=0, a\in \mathbb{R}\setminus \{0\}$, and a union of a line and a parabola $y(x-y^2)=0$. In both cases we also determine the number of atoms in a minimal representing measure.

==> Example_line_and_circle_no_measure.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     34304,        852]
NotebookOptionsPosition[     31110,        786]
NotebookOutlinePosition[     31585,        804]
CellTagsIndexPosition[     31542,        801]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Example: a positive semidefinite moment matrix M(3) of rank 9 satisfying the \
column relation Y(-2Y+X^2+Y^2)=0, but without a measure.\
\>", "Title",
 CellChangeTimes->{{3.8309480556502333`*^9, 3.830948152905716*^9}, {
  3.8640155968006554`*^9, 3.8640156042565765`*^9}, {3.864025054943494*^9, 
  3.8640250568142834`*^9}, {3.864055173504465*^9, 3.8640551851116495`*^9}, {
  3.8641461902698884`*^9, 3.8641462291531057`*^9}, {3.913202645088359*^9, 
  3.9132026626155186`*^9}},ExpressionUUID->"1d6e42ea-eff7-472d-b723-\
676150e5d467"],

Cell[CellGroupData[{

Cell["\<\
M is a moment matrix M(3). The order of the columns/rows is \
1,X,X^2,X^3,Y,YX,YX^2,Y^2,Y^2X,Y^3.\
\>", "Subsection",
 CellChangeTimes->{{3.8267785971722994`*^9, 3.8267786119268527`*^9}, {
  3.8309482817783003`*^9, 3.83094836554887*^9}, {3.8309484059162235`*^9, 
  3.8309484569206877`*^9}, {3.830948513586053*^9, 3.8309485177353115`*^9}, {
  3.864025004961233*^9, 3.864025008619917*^9}, {3.864025145522187*^9, 
  3.8640251611877494`*^9}, {3.8641463530608506`*^9, 3.8641463732743826`*^9}, {
  3.8641468360414057`*^9, 
  3.8641468401213493`*^9}},ExpressionUUID->"046604c0-14f6-404f-a156-\
67d4fa01903d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"10", ",", 
       FractionBox["38", "5"], ",", 
       FractionBox["602", "25"], ",", 
       FractionBox["9152", "125"], ",", 
       FractionBox["39", "5"], ",", 
       FractionBox["3", "25"], ",", 
       FractionBox["421", "125"], ",", 
       FractionBox["313", "25"], ",", 
       FractionBox["3", "125"], ",", 
       FractionBox["2709", "125"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["38", "5"], ",", 
       FractionBox["602", "25"], ",", 
       FractionBox["9152", "125"], ",", 
       FractionBox["172118", "625"], ",", 
       FractionBox["3", "25"], ",", 
       FractionBox["421", "125"], ",", 
       FractionBox["27", "625"], ",", 
       FractionBox["3", "125"], ",", 
       FractionBox["2717", "625"], ",", 
       FractionBox["3", "625"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["602", "25"], ",", 
       FractionBox["9152", "125"], ",", 
       FractionBox["172118", "625"], ",", 
       FractionBox["3303368", "3125"], ",", 
       FractionBox["421", "125"], ",", 
       FractionBox["27", "625"], ",", 
       FractionBox["7789", "3125"], ",", 
       FractionBox["2717", "625"], ",", 
       FractionBox["27", "3125"], ",", 
       FractionBox["19381", "3125"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9152", "125"], ",", 
       FractionBox["172118", "625"], ",", 
       FractionBox["3303368", "3125"], ",", "4156", ",", 
       FractionBox["27", "625"], ",", 
       FractionBox["7789", "3125"], ",", 
       FractionBox["243", "15625"], ",", 
       FractionBox["27", "3125"], ",", 
       FractionBox["44453", "15625"], ",", 
       FractionBox["27", "15625"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["39", "5"], ",", 
       FractionBox["3", "25"], ",", 
       FractionBox["421", "125"], ",", 
       FractionBox["27", "625"], ",", 
       FractionBox["313", "25"], ",", 
       FractionBox["3", "125"], ",", 
       FractionBox["2717", "625"], ",", 
       FractionBox["2709", "125"], ",", 
       FractionBox["3", "625"], ",", 
       FractionBox["24373", "625"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "25"], ",", 
       FractionBox["421", "125"], ",", 
       FractionBox["27", "625"], ",", 
       FractionBox["7789", "3125"], ",", 
       FractionBox["3", "125"], ",", 
       FractionBox["2717", "625"], ",", 
       FractionBox["27", "3125"], ",", 
       FractionBox["3", "625"], ",", 
       FractionBox["19381", "3125"], ",", 
       FractionBox["3", "3125"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["421", "125"], ",", 
       FractionBox["27", "625"], ",", 
       FractionBox["7789", "3125"], ",", 
       FractionBox["243", "15625"], ",", 
       FractionBox["2717", "625"], ",", 
       FractionBox["27", "3125"], ",", 
       FractionBox["44453", "15625"], ",", 
       FractionBox["19381", "3125"], ",", 
       FractionBox["27", "15625"], ",", 
       FractionBox["149357", "15625"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["313", "25"], ",", 
       FractionBox["3", "125"], ",", 
       FractionBox["2717", "625"], ",", 
       FractionBox["27", "3125"], ",", 
       FractionBox["2709", "125"], ",", 
       FractionBox["3", "625"], ",", 
       FractionBox["19381", "3125"], ",", 
       FractionBox["24373", "625"], ",", 
       FractionBox["3", "3125"], ",", 
       FractionBox["224349", "3125"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "125"], ",", 
       FractionBox["2717", "625"], ",", 
       FractionBox["27", "3125"], ",", 
       FractionBox["44453", "15625"], ",", 
       FractionBox["3", "625"], ",", 
       FractionBox["19381", "3125"], ",", 
       FractionBox["27", "15625"], ",", 
       FractionBox["3", "3125"], ",", 
       FractionBox["149357", "15625"], ",", 
       FractionBox["3", "15625"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2709", "125"], ",", 
       FractionBox["3", "625"], ",", 
       FractionBox["19381", "3125"], ",", 
       FractionBox["27", "15625"], ",", 
       FractionBox["24373", "625"], ",", 
       FractionBox["3", "3125"], ",", 
       FractionBox["149357", "15625"], ",", 
       FractionBox["224349", "3125"], ",", 
       FractionBox["3", "15625"], ",", 
       FractionBox["2094133", "15625"]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.830948335148873*^9, 3.830948369322683*^9}, 
   3.8640249991656346`*^9, 3.864025197937685*^9, {3.864025454954653*^9, 
   3.8640254564145174`*^9}, {3.8640259953179965`*^9, 3.864025996544614*^9}, 
   3.8641465635639563`*^9, {3.864146888151455*^9, 3.864146890092555*^9}, {
   3.9132027682451096`*^9, 3.9132027686419473`*^9}, 3.9132030716270742`*^9},
 CellLabel->
  "In[433]:=",ExpressionUUID->"9d70214b-9f8f-4d8a-be77-1ee266fb373f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "M", "]"}]], "Input",
 CellChangeTimes->{{3.8309483720585203`*^9, 3.8309483765781465`*^9}},
 CellLabel->
  "In[434]:=",ExpressionUUID->"3fca5033-d028-40a3-8275-1d305a826242"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"10", 
      FractionBox["38", "5"], 
      FractionBox["602", "25"], 
      FractionBox["9152", "125"], 
      FractionBox["39", "5"], 
      FractionBox["3", "25"], 
      FractionBox["421", "125"], 
      FractionBox["313", "25"], 
      FractionBox["3", "125"], 
      FractionBox["2709", "125"]},
     {
      FractionBox["38", "5"], 
      FractionBox["602", "25"], 
      FractionBox["9152", "125"], 
      FractionBox["172118", "625"], 
      FractionBox["3", "25"], 
      FractionBox["421", "125"], 
      FractionBox["27", "625"], 
      FractionBox["3", "125"], 
      FractionBox["2717", "625"], 
      FractionBox["3", "625"]},
     {
      FractionBox["602", "25"], 
      FractionBox["9152", "125"], 
      FractionBox["172118", "625"], 
      FractionBox["3303368", "3125"], 
      FractionBox["421", "125"], 
      FractionBox["27", "625"], 
      FractionBox["7789", "3125"], 
      FractionBox["2717", "625"], 
      FractionBox["27", "3125"], 
      FractionBox["19381", "3125"]},
     {
      FractionBox["9152", "125"], 
      FractionBox["172118", "625"], 
      FractionBox["3303368", "3125"], "4156", 
      FractionBox["27", "625"], 
      FractionBox["7789", "3125"], 
      FractionBox["243", "15625"], 
      FractionBox["27", "3125"], 
      FractionBox["44453", "15625"], 
      FractionBox["27", "15625"]},
     {
      FractionBox["39", "5"], 
      FractionBox["3", "25"], 
      FractionBox["421", "125"], 
      FractionBox["27", "625"], 
      FractionBox["313", "25"], 
      FractionBox["3", "125"], 
      FractionBox["2717", "625"], 
      FractionBox["2709", "125"], 
      FractionBox["3", "625"], 
      FractionBox["24373", "625"]},
     {
      FractionBox["3", "25"], 
      FractionBox["421", "125"], 
      FractionBox["27", "625"], 
      FractionBox["7789", "3125"], 
      FractionBox["3", "125"], 
      FractionBox["2717", "625"], 
      FractionBox["27", "3125"], 
      FractionBox["3", "625"], 
      FractionBox["19381", "3125"], 
      FractionBox["3", "3125"]},
     {
      FractionBox["421", "125"], 
      FractionBox["27", "625"], 
      FractionBox["7789", "3125"], 
      FractionBox["243", "15625"], 
      FractionBox["2717", "625"], 
      FractionBox["27", "3125"], 
      FractionBox["44453", "15625"], 
      FractionBox["19381", "3125"], 
      FractionBox["27", "15625"], 
      FractionBox["149357", "15625"]},
     {
      FractionBox["313", "25"], 
      FractionBox["3", "125"], 
      FractionBox["2717", "625"], 
      FractionBox["27", "3125"], 
      FractionBox["2709", "125"], 
      FractionBox["3", "625"], 
      FractionBox["19381", "3125"], 
      FractionBox["24373", "625"], 
      FractionBox["3", "3125"], 
      FractionBox["224349", "3125"]},
     {
      FractionBox["3", "125"], 
      FractionBox["2717", "625"], 
      FractionBox["27", "3125"], 
      FractionBox["44453", "15625"], 
      FractionBox["3", "625"], 
      FractionBox["19381", "3125"], 
      FractionBox["27", "15625"], 
      FractionBox["3", "3125"], 
      FractionBox["149357", "15625"], 
      FractionBox["3", "15625"]},
     {
      FractionBox["2709", "125"], 
      FractionBox["3", "625"], 
      FractionBox["19381", "3125"], 
      FractionBox["27", "15625"], 
      FractionBox["24373", "625"], 
      FractionBox["3", "3125"], 
      FractionBox["149357", "15625"], 
      FractionBox["224349", "3125"], 
      FractionBox["3", "15625"], 
      FractionBox["2094133", "15625"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.830948377227559*^9, 3.864025200526775*^9, 
  3.864025458391491*^9, 3.8640259981407847`*^9, 3.8641465667304225`*^9, 
  3.864146892983245*^9, 3.912982409056114*^9, 3.912982482975805*^9, 
  3.9131712304140196`*^9, 3.913202772482213*^9, 3.9132030738200693`*^9},
 CellLabel->
  "Out[434]//MatrixForm=",ExpressionUUID->"7a8d4886-02e9-413b-bdfa-\
ae32a5b9c260"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The eigenvalues of M are nonnegative and the kernel is Y(-2Y+X^2+Y^2)=0.\
\>", "Subsection",
 CellChangeTimes->{{3.830948346614093*^9, 3.830948348503581*^9}, {
  3.8309484840301757`*^9, 3.83094850900783*^9}, {3.830948547430641*^9, 
  3.8309485498897133`*^9}, {3.864025209296217*^9, 3.8640252221509743`*^9}, {
  3.8641465875440073`*^9, 3.864146594059495*^9}, {3.913202825580903*^9, 
  3.9132028346209807`*^9}, {3.9132028754983397`*^9, 3.913202891603947*^9}, {
  3.913202923780223*^9, 3.9132029260703883`*^9}, {3.913203082786212*^9, 
  3.9132030890161805`*^9}},ExpressionUUID->"767ca524-d30e-44c2-b7f1-\
d9860254263d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"N", "[", 
  RowBox[{"Eigenvalues", "[", "M", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NullSpace", "[", "M", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Det", "[", 
  RowBox[{"M", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"1", ";;", "9"}], ",", 
     RowBox[{"1", ";;", "9"}]}], "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8267787052693825`*^9, 3.826778708038043*^9}, {
  3.826778755021923*^9, 3.8267788504396253`*^9}, {3.826781437820508*^9, 
  3.826781441243375*^9}, {3.826781530000991*^9, 3.8267815869550924`*^9}, {
  3.8267817593267317`*^9, 3.826781802248122*^9}, {3.8309485540839376`*^9, 
  3.830948564190715*^9}, {3.8641466552342777`*^9, 3.8641466717148957`*^9}, {
  3.86414690959226*^9, 3.8641469198272066`*^9}},
 CellLabel->
  "In[435]:=",ExpressionUUID->"db918205-7ecd-4886-ac10-16da289d415d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4444.985036625793`", ",", "189.24781901105337`", ",", 
   "16.552662285796014`", ",", "11.9207083123519`", ",", 
   "3.2440115978701236`", ",", "1.2204586222456513`", ",", 
   "0.5655322577213366`", ",", "0.02191125612182097`", ",", 
   "0.0030120310460543956`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.826778708771473*^9, 3.8267787577428207`*^9, {3.8267787896419053`*^9, 
   3.826778850720346*^9}, {3.826781435287138*^9, 3.8267814415706635`*^9}, {
   3.8267815445045695`*^9, 3.8267815873865957`*^9}, {3.826781777895329*^9, 
   3.8267818033126493`*^9}, 3.8309485649515257`*^9, 3.8640252238532543`*^9, 
   3.864025460553249*^9, 3.864026000154674*^9, 3.864146596253416*^9, 
   3.864146672200243*^9, {3.8641468963653517`*^9, 3.864146920208952*^9}, 
   3.9129824158593235`*^9, 3.912982483008134*^9, 3.9129831524225254`*^9, 
   3.9131712304587193`*^9, 3.91320278351188*^9, 3.913203076632067*^9},
 CellLabel->
  "Out[435]=",ExpressionUUID->"286c771a-7d92-4729-9bd2-e829e2184078"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
    RowBox[{"-", "2"}], ",", "0", ",", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.826778708771473*^9, 3.8267787577428207`*^9, {3.8267787896419053`*^9, 
   3.826778850720346*^9}, {3.826781435287138*^9, 3.8267814415706635`*^9}, {
   3.8267815445045695`*^9, 3.8267815873865957`*^9}, {3.826781777895329*^9, 
   3.8267818033126493`*^9}, 3.8309485649515257`*^9, 3.8640252238532543`*^9, 
   3.864025460553249*^9, 3.864026000154674*^9, 3.864146596253416*^9, 
   3.864146672200243*^9, {3.8641468963653517`*^9, 3.864146920208952*^9}, 
   3.9129824158593235`*^9, 3.912982483008134*^9, 3.9129831524225254`*^9, 
   3.9131712304587193`*^9, 3.91320278351188*^9, 3.9132030766411085`*^9},
 CellLabel->
  "Out[436]=",ExpressionUUID->"38155201-d329-449f-8a33-08f76f9e8ebc"],

Cell[BoxData[
 FractionBox["9746518394845790208", "2384185791015625"]], "Output",
 CellChangeTimes->{
  3.826778708771473*^9, 3.8267787577428207`*^9, {3.8267787896419053`*^9, 
   3.826778850720346*^9}, {3.826781435287138*^9, 3.8267814415706635`*^9}, {
   3.8267815445045695`*^9, 3.8267815873865957`*^9}, {3.826781777895329*^9, 
   3.8267818033126493`*^9}, 3.8309485649515257`*^9, 3.8640252238532543`*^9, 
   3.864025460553249*^9, 3.864026000154674*^9, 3.864146596253416*^9, 
   3.864146672200243*^9, {3.8641468963653517`*^9, 3.864146920208952*^9}, 
   3.9129824158593235`*^9, 3.912982483008134*^9, 3.9129831524225254`*^9, 
   3.9131712304587193`*^9, 3.91320278351188*^9, 3.9132030766411085`*^9},
 CellLabel->
  "Out[437]=",ExpressionUUID->"b59356ee-625c-43e0-ae96-687e234a295f"]
}, Open  ]]
}, Open  ]],

Cell["\<\
From now on assume the notation in Theorem 5.1 of the paper S. Yoo, A. Zalar: \
The truncated moment problem on reducible cubic curves 1: parabolic and \
circular type relations.\
\>", "Subsection",
 CellChangeTimes->{
  3.826781810298944*^9, {3.830948615794729*^9, 3.8309486387701073`*^9}, {
   3.830948682959849*^9, 3.830948762076909*^9}, {3.8309488108131084`*^9, 
   3.830948832271426*^9}, {3.8309488691529098`*^9, 3.830948874246799*^9}, {
   3.8640260191298723`*^9, 3.8640260438249063`*^9}, {3.8640261316579676`*^9, 
   3.8640261447619867`*^9}, {3.8640262276126723`*^9, 
   3.8640262949867215`*^9}, {3.8640264254307756`*^9, 3.864026480315592*^9}, {
   3.864026659761342*^9, 3.864026663937025*^9}, {3.8640267536856766`*^9, 
   3.8640267547950363`*^9}, {3.864147220556342*^9, 3.86414728906994*^9}, {
   3.864147445570133*^9, 3.8641475165458107`*^9}, {3.8641475537387342`*^9, 
   3.864147573464785*^9}, {3.8641476176355963`*^9, 3.8641476396647754`*^9}, {
   3.864148173240531*^9, 3.864148196043438*^9}, {3.913030300085045*^9, 
   3.9130303131463675`*^9}, {3.9132940640324574`*^9, 
   3.9132941384374485`*^9}},ExpressionUUID->"2e05d09d-d163-4bb2-8a39-\
6241d5c177b6"],

Cell[CellGroupData[{

Cell["We compute Amin.", "Subsection",
 CellChangeTimes->{
  3.826781810298944*^9, {3.830948615794729*^9, 3.8309486387701073`*^9}, {
   3.830948682959849*^9, 3.830948762076909*^9}, {3.8309488108131084`*^9, 
   3.830948832271426*^9}, {3.8309488691529098`*^9, 3.830948874246799*^9}, {
   3.8640260191298723`*^9, 3.8640260438249063`*^9}, {3.8640261316579676`*^9, 
   3.8640261447619867`*^9}, {3.8640262276126723`*^9, 
   3.8640262949867215`*^9}, {3.8640264254307756`*^9, 3.864026480315592*^9}, {
   3.864026659761342*^9, 3.864026663937025*^9}, {3.8640267536856766`*^9, 
   3.8640267547950363`*^9}, {3.864147220556342*^9, 3.86414728906994*^9}, {
   3.864147445570133*^9, 3.8641475165458107`*^9}, {3.8641475537387342`*^9, 
   3.864147573464785*^9}, {3.8641476176355963`*^9, 3.8641476396647754`*^9}, {
   3.864148173240531*^9, 3.864148196043438*^9}, {3.913030300085045*^9, 
   3.9130303131463675`*^9}},ExpressionUUID->"66594da0-aad3-42a6-8de7-\
2f6a72c865da"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Amin", "=", 
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "9"}], "}"}]}], "]"}],
      "]"}], ".", 
    RowBox[{"PseudoInverse", "[", 
     RowBox[{"M", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "9"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "9"}], "}"}]}], 
       "]"}], "]"}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"M", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "9"}], "}"}]}], 
       "]"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "Amin", "]"}]}], "Input",
 CellChangeTimes->{{3.913030323242798*^9, 3.913030323542422*^9}, {
  3.913030387653751*^9, 3.913030392801656*^9}, {3.9132948781971793`*^9, 
  3.9132949098379483`*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"01d4b1b7-2d07-4d3c-ba5c-aedd6b297613"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["324330", "55783"], 
      FractionBox["132789", "278915"], 
      FractionBox["77", "25"], 
      FractionBox["27", "125"]},
     {
      FractionBox["132789", "278915"], 
      FractionBox["4180091", "1394575"], 
      FractionBox["27", "125"], 
      FractionBox["1493", "625"]},
     {
      FractionBox["77", "25"], 
      FractionBox["27", "125"], 
      FractionBox["1493", "625"], 
      FractionBox["243", "3125"]},
     {
      FractionBox["27", "125"], 
      FractionBox["1493", "625"], 
      FractionBox["243", "3125"], 
      FractionBox["33437", "15625"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9130303939249687`*^9, 3.9131712306939816`*^9, 3.9132031071179447`*^9, {
   3.913294889312214*^9, 3.913294913977377*^9}},
 CellLabel->
  "Out[456]//MatrixForm=",ExpressionUUID->"5e28fa2a-89f3-47d2-9e16-\
a4f95d53a342"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["We compute eta.", "Subsection",
 CellChangeTimes->{
  3.826781810298944*^9, {3.830948615794729*^9, 3.8309486387701073`*^9}, {
   3.830948682959849*^9, 3.830948762076909*^9}, {3.8309488108131084`*^9, 
   3.830948832271426*^9}, {3.8309488691529098`*^9, 3.830948874246799*^9}, {
   3.8640260191298723`*^9, 3.8640260438249063`*^9}, {3.8640261316579676`*^9, 
   3.8640261447619867`*^9}, {3.8640262276126723`*^9, 
   3.8640262949867215`*^9}, {3.8640264254307756`*^9, 3.864026480315592*^9}, {
   3.864026659761342*^9, 3.864026663937025*^9}, {3.8640267536856766`*^9, 
   3.8640267547950363`*^9}, {3.864147220556342*^9, 3.86414728906994*^9}, {
   3.864147445570133*^9, 3.8641475165458107`*^9}, {3.8641475537387342`*^9, 
   3.864147573464785*^9}, {3.8641476176355963`*^9, 3.8641476396647754`*^9}, {
   3.864148173240531*^9, 3.864148196043438*^9}, {3.913030300085045*^9, 
   3.9130303131463675`*^9}, {3.91303040306131*^9, 
   3.9130304062826414`*^9}},ExpressionUUID->"d624c9a4-98aa-454a-8438-\
7ca44df1e644"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eta", "=", 
  RowBox[{
   RowBox[{"Amin", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "3"}], "]"}], "]"}], "-", 
   RowBox[{"Amin", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.913030323242798*^9, 3.913030323542422*^9}, {
  3.913030387653751*^9, 3.913030440327652*^9}, {3.913203134558964*^9, 
  3.9132031397579336`*^9}},
 CellLabel->
  "In[440]:=",ExpressionUUID->"5b7bdf5b-7080-4df5-82c3-543a057c66ba"],

Cell[BoxData[
 FractionBox["4608", "55783"]], "Output",
 CellChangeTimes->{3.9130303939249687`*^9, 3.9130304410386643`*^9, 
  3.9131712307258387`*^9, 3.91320314003203*^9},
 CellLabel->
  "Out[440]=",ExpressionUUID->"532a3785-c753-448c-a6f0-241050bbca48"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["We compute hatAmin.", "Subsection",
 CellChangeTimes->{
  3.826781810298944*^9, {3.830948615794729*^9, 3.8309486387701073`*^9}, {
   3.830948682959849*^9, 3.830948762076909*^9}, {3.8309488108131084`*^9, 
   3.830948832271426*^9}, {3.8309488691529098`*^9, 3.830948874246799*^9}, {
   3.8640260191298723`*^9, 3.8640260438249063`*^9}, {3.8640261316579676`*^9, 
   3.8640261447619867`*^9}, {3.8640262276126723`*^9, 
   3.8640262949867215`*^9}, {3.8640264254307756`*^9, 3.864026480315592*^9}, {
   3.864026659761342*^9, 3.864026663937025*^9}, {3.8640267536856766`*^9, 
   3.8640267547950363`*^9}, {3.864147220556342*^9, 3.86414728906994*^9}, {
   3.864147445570133*^9, 3.8641475165458107`*^9}, {3.8641475537387342`*^9, 
   3.864147573464785*^9}, {3.8641476176355963`*^9, 3.8641476396647754`*^9}, {
   3.864148173240531*^9, 3.864148196043438*^9}, {3.913030300085045*^9, 
   3.9130303131463675`*^9}, {3.91303040306131*^9, 3.9130304062826414`*^9}, {
   3.9130304649019413`*^9, 3.9130304690808334`*^9}, 
   3.913030542914666*^9},ExpressionUUID->"9524e7d3-42f4-4f93-bd63-\
f15bf754fe29"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"hatAmin", "=", 
   RowBox[{"Amin", "+", 
    RowBox[{"eta", "*", 
     RowBox[{"(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "hatAmin", "]"}]}], "Input",
 CellChangeTimes->{{3.913030323242798*^9, 3.913030323542422*^9}, {
   3.913030387653751*^9, 3.913030440327652*^9}, {3.9130304725371375`*^9, 
   3.913030515783684*^9}, {3.913203147971218*^9, 3.913203153490935*^9}, 
   3.913294952628981*^9},
 CellLabel->
  "In[457]:=",ExpressionUUID->"475cb944-cefe-4897-8bed-599171c5090f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["324330", "55783"], 
      FractionBox["132789", "278915"], 
      FractionBox["77", "25"], 
      FractionBox["27", "125"]},
     {
      FractionBox["132789", "278915"], 
      FractionBox["77", "25"], 
      FractionBox["27", "125"], 
      FractionBox["1493", "625"]},
     {
      FractionBox["77", "25"], 
      FractionBox["27", "125"], 
      FractionBox["1493", "625"], 
      FractionBox["243", "3125"]},
     {
      FractionBox["27", "125"], 
      FractionBox["1493", "625"], 
      FractionBox["243", "3125"], 
      FractionBox["33437", "15625"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9130303939249687`*^9, 3.9130304410386643`*^9, {3.9130305080119715`*^9, 
   3.913030516289059*^9}, 3.9131712307786694`*^9, 3.913203153821229*^9, 
   3.91320324000191*^9, 3.9132949533312073`*^9},
 CellLabel->
  "Out[458]//MatrixForm=",ExpressionUUID->"8303227d-fc15-4ccb-a859-\
a95996601a55"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["We compute H2.", "Subsection",
 CellChangeTimes->{
  3.826781810298944*^9, {3.830948615794729*^9, 3.8309486387701073`*^9}, {
   3.830948682959849*^9, 3.830948762076909*^9}, {3.8309488108131084`*^9, 
   3.830948832271426*^9}, {3.8309488691529098`*^9, 3.830948874246799*^9}, {
   3.8640260191298723`*^9, 3.8640260438249063`*^9}, {3.8640261316579676`*^9, 
   3.8640261447619867`*^9}, {3.8640262276126723`*^9, 
   3.8640262949867215`*^9}, {3.8640264254307756`*^9, 3.864026480315592*^9}, {
   3.864026659761342*^9, 3.864026663937025*^9}, {3.8640267536856766`*^9, 
   3.8640267547950363`*^9}, {3.864147220556342*^9, 3.86414728906994*^9}, {
   3.864147445570133*^9, 3.8641475165458107`*^9}, {3.8641475537387342`*^9, 
   3.864147573464785*^9}, {3.8641476176355963`*^9, 3.8641476396647754`*^9}, {
   3.864148173240531*^9, 3.864148196043438*^9}, {3.913030300085045*^9, 
   3.9130303131463675`*^9}, {3.91303040306131*^9, 3.9130304062826414`*^9}, {
   3.9130304649019413`*^9, 3.9130304690808334`*^9}, {3.9130305457772684`*^9, 
   3.913030550864607*^9}, {3.91303083928292*^9, 3.913030859281211*^9}, {
   3.9130310016037035`*^9, 3.913031007133924*^9}, {3.9130312211957073`*^9, 
   3.9130312235493402`*^9}, {3.913203188554092*^9, 
   3.913203190775694*^9}},ExpressionUUID->"ca7a57ca-c236-4867-9a9e-\
a930152ed13b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H2", "=", 
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "]"}], "]"}], "-", 
    RowBox[{"hatAmin", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "H2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Eigenvalues", "[", "H2", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.913030323242798*^9, 3.913030323542422*^9}, {
   3.913030387653751*^9, 3.913030440327652*^9}, {3.9130304725371375`*^9, 
   3.913030515783684*^9}, {3.9130305553759565`*^9, 3.913030631827873*^9}, {
   3.913030664798001*^9, 3.9130307506453676`*^9}, {3.913030861514499*^9, 
   3.9130308781323614`*^9}, {3.913030982863263*^9, 3.91303101632187*^9}, {
   3.913031226724329*^9, 3.9130312574430857`*^9}, {3.913171365011945*^9, 
   3.9131713965058255`*^9}, 3.913171475596848*^9, {3.913203193260729*^9, 
   3.913203243881787*^9}},
 CellLabel->
  "In[448]:=",ExpressionUUID->"1403b01c-95cd-43c3-9d29-3c445ff1167a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"21", "73", "273"},
     {"73", "273", "1057"},
     {"273", "1057", 
      FractionBox["64904063", "15625"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.913031563648411*^9, 3.913171231014632*^9, 3.913171397153767*^9, 
   3.9131715508310375`*^9, {3.913203233774352*^9, 3.9132032442130904`*^9}},
 CellLabel->
  "Out[449]//MatrixForm=",ExpressionUUID->"060e2d39-fc53-4da9-93b1-\
d762ffbd2381"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4441.136306794199`", ",", "6.743110974614206`", ",", 
   RowBox[{"-", "0.019385768813134644`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.913031563648411*^9, 3.913171231014632*^9, 3.913171397153767*^9, 
   3.9131715508310375`*^9, {3.913203233774352*^9, 3.913203244244372*^9}},
 CellLabel->
  "Out[450]=",ExpressionUUID->"5927d62a-6824-4995-b22e-7ec2506cdcfc"]
}, Open  ]]
}, Open  ]],

Cell["\<\
So H2 is not positive semidefinite. Since eta in not 0, H2 should be psd. \
Hence, the representing measure for beta does not exist. \
\>", "Subsection",
 CellChangeTimes->{
  3.826781810298944*^9, {3.830948615794729*^9, 3.8309486387701073`*^9}, {
   3.830948682959849*^9, 3.830948762076909*^9}, {3.8309488108131084`*^9, 
   3.830948832271426*^9}, {3.8309488691529098`*^9, 3.830948874246799*^9}, {
   3.8640260191298723`*^9, 3.8640260438249063`*^9}, {3.8640261316579676`*^9, 
   3.8640261447619867`*^9}, {3.8640262276126723`*^9, 
   3.8640262949867215`*^9}, {3.8640264254307756`*^9, 3.864026480315592*^9}, {
   3.864026659761342*^9, 3.864026663937025*^9}, {3.8640267536856766`*^9, 
   3.8640267547950363`*^9}, {3.864147220556342*^9, 3.86414728906994*^9}, {
   3.864147445570133*^9, 3.8641475165458107`*^9}, {3.8641475537387342`*^9, 
   3.864147573464785*^9}, {3.8641476176355963`*^9, 3.8641476396647754`*^9}, {
   3.864148173240531*^9, 3.864148196043438*^9}, {3.913030300085045*^9, 
   3.9130303131463675`*^9}, {3.91303040306131*^9, 3.9130304062826414`*^9}, {
   3.9130304649019413`*^9, 3.9130304690808334`*^9}, {3.9130305457772684`*^9, 
   3.913030550864607*^9}, {3.91303083928292*^9, 3.913030859281211*^9}, {
   3.9130310016037035`*^9, 3.913031007133924*^9}, {3.913031039501971*^9, 
   3.9130310443090277`*^9}, {3.9130311115018244`*^9, 3.913031128478476*^9}, {
   3.913031279306527*^9, 3.9130313737917433`*^9}, {3.9132032509912105`*^9, 
   3.9132032923459673`*^9}},ExpressionUUID->"d0df3439-99df-4558-aefb-\
0b11a20a790d"]
}, Open  ]]
},
WindowSize->{1140, 567.6},
WindowMargins->{{0.6, Automatic}, {Automatic, 0.6}},
PrintingPageRange->{Automatic, Automatic},
Magnification:>1.2 Inherited,
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6a23072e-bfe3-4099-8d08-38d8977ba865"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 541, 9, 338, "Title",ExpressionUUID->"1d6e42ea-eff7-472d-b723-676150e5d467"],
Cell[CellGroupData[{
Cell[1146, 35, 611, 11, 64, "Subsection",ExpressionUUID->"046604c0-14f6-404f-a156-67d4fa01903d"],
Cell[1760, 48, 4972, 129, 414, "Input",ExpressionUUID->"9d70214b-9f8f-4d8a-be77-1ee266fb373f"],
Cell[CellGroupData[{
Cell[6757, 181, 216, 4, 33, "Input",ExpressionUUID->"3fca5033-d028-40a3-8275-1d305a826242"],
Cell[6976, 187, 4291, 128, 322, "Output",ExpressionUUID->"7a8d4886-02e9-413b-bdfa-ae32a5b9c260"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11316, 321, 626, 10, 64, "Subsection",ExpressionUUID->"767ca524-d30e-44c2-b7f1-d9860254263d"],
Cell[CellGroupData[{
Cell[11967, 335, 846, 17, 80, "Input",ExpressionUUID->"db918205-7ecd-4886-ac10-16da289d415d"],
Cell[12816, 354, 1032, 18, 38, "Output",ExpressionUUID->"286c771a-7d92-4729-9bd2-e829e2184078"],
Cell[13851, 374, 898, 16, 38, "Output",ExpressionUUID->"38155201-d329-449f-8a33-08f76f9e8ebc"],
Cell[14752, 392, 778, 12, 55, "Output",ExpressionUUID->"b59356ee-625c-43e0-ae96-687e234a295f"]
}, Open  ]]
}, Open  ]],
Cell[15557, 408, 1177, 19, 96, "Subsection",ExpressionUUID->"2e05d09d-d163-4bb2-8a39-6241d5c177b6"],
Cell[CellGroupData[{
Cell[16759, 431, 953, 14, 44, "Subsection",ExpressionUUID->"66594da0-aad3-42a6-8de7-2f6a72c865da"],
Cell[CellGroupData[{
Cell[17737, 449, 1291, 35, 80, "Input",ExpressionUUID->"01d4b1b7-2d07-4d3c-ba5c-aedd6b297613"],
Cell[19031, 486, 1288, 39, 148, "Output",ExpressionUUID->"5e28fa2a-89f3-47d2-9e16-a4f95d53a342"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20368, 531, 1003, 15, 64, "Subsection",ExpressionUUID->"d624c9a4-98aa-454a-8438-7ca44df1e644"],
Cell[CellGroupData[{
Cell[21396, 550, 489, 13, 33, "Input",ExpressionUUID->"5b7bdf5b-7080-4df5-82c3-543a057c66ba"],
Cell[21888, 565, 254, 5, 55, "Output",ExpressionUUID->"532a3785-c753-448c-a6f0-241050bbca48"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22191, 576, 1083, 16, 64, "Subsection",ExpressionUUID->"9524e7d3-42f4-4f93-bd63-f15bf754fe29"],
Cell[CellGroupData[{
Cell[23299, 596, 946, 23, 57, "Input",ExpressionUUID->"475cb944-cefe-4897-8bed-599171c5090f"],
Cell[24248, 621, 1351, 40, 195, "Output",ExpressionUUID->"8303227d-fc15-4ccb-a859-a95996601a55"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25648, 667, 1305, 19, 64, "Subsection",ExpressionUUID->"ca7a57ca-c236-4867-9a9e-a930152ed13b"],
Cell[CellGroupData[{
Cell[26978, 690, 1320, 31, 80, "Input",ExpressionUUID->"1403b01c-95cd-43c3-9d29-3c445ff1167a"],
Cell[28301, 723, 827, 23, 102, "Output",ExpressionUUID->"060e2d39-fc53-4da9-93b1-d762ffbd2381"],
Cell[29131, 748, 402, 8, 38, "Output",ExpressionUUID->"5927d62a-6824-4995-b22e-7ec2506cdcfc"]
}, Open  ]]
}, Open  ]],
Cell[29560, 760, 1534, 23, 96, "Subsection",ExpressionUUID->"d0df3439-99df-4558-aefb-0b11a20a790d"]
}, Open  ]]
}
]
*)



==> Example_line_and_parabola_no_measure.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     65134,       1680]
NotebookOptionsPosition[     59714,       1574]
NotebookOutlinePosition[     60222,       1593]
CellTagsIndexPosition[     60179,       1590]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Example: a positive semidefinite moment matrix M(3) of rank 9 satisfying the \
column relation Y(X-Y^2)=0, but without a measure. \
\>", "Title",
 CellChangeTimes->{{3.8309480556502333`*^9, 3.830948152905716*^9}, {
  3.8640155968006554`*^9, 3.8640156042565765`*^9}, {3.864025054943494*^9, 
  3.8640250568142834`*^9}, {3.864055173504465*^9, 3.8640551851116495`*^9}, {
  3.8641461902698884`*^9, 3.8641462291531057`*^9}, {3.9132026736318693`*^9, 
  3.9132026737892475`*^9}, {3.9133408377048597`*^9, 
  3.9133408422725368`*^9}},ExpressionUUID->"1d6e42ea-eff7-472d-b723-\
676150e5d467"],

Cell[CellGroupData[{

Cell["\<\
M is a moment matrix M(3). The order of the columns/rows is \
1,X,X^2,X^3,Y,YX,YX^2,Y^2,Y^2X,Y^3.\
\>", "Subsection",
 CellChangeTimes->{{3.8267785971722994`*^9, 3.8267786119268527`*^9}, {
  3.8309482817783003`*^9, 3.83094836554887*^9}, {3.8309484059162235`*^9, 
  3.8309484569206877`*^9}, {3.830948513586053*^9, 3.8309485177353115`*^9}, {
  3.864025004961233*^9, 3.864025008619917*^9}, {3.864025145522187*^9, 
  3.8640251611877494`*^9}, {3.8641463530608506`*^9, 3.8641463732743826`*^9}, {
  3.8641468360414057`*^9, 
  3.8641468401213493`*^9}},ExpressionUUID->"046604c0-14f6-404f-a156-\
67d4fa01903d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1228153", "1372615"], ",", 
       FractionBox["97", "10"], ",", 
       FractionBox["2289", "10"], ",", 
       FractionBox["67207", "10"], ",", 
       FractionBox["21", "10"], ",", 
       FractionBox["441", "10"], ",", 
       FractionBox["12201", "10"], ",", 
       FractionBox["91", "10"], ",", 
       FractionBox["455", "2"], ",", 
       FractionBox["441", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["97", "10"], ",", 
       FractionBox["2289", "10"], ",", 
       FractionBox["67207", "10"], ",", 
       FractionBox["2142693", "10"], ",", 
       FractionBox["441", "10"], ",", 
       FractionBox["12201", "10"], ",", 
       FractionBox["376761", "10"], ",", 
       FractionBox["455", "2"], ",", 
       FractionBox["67171", "10"], ",", 
       FractionBox["12201", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2289", "10"], ",", 
       FractionBox["67207", "10"], ",", 
       FractionBox["2142693", "10"], ",", 
       FractionBox["71340727", "10"], ",", 
       FractionBox["12201", "10"], ",", 
       FractionBox["376761", "10"], ",", 
       FractionBox["12313161", "10"], ",", 
       FractionBox["67171", "10"], ",", 
       FractionBox["428519", "2"], ",", 
       FractionBox["376761", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["67207", "10"], ",", 
       FractionBox["2142693", "10"], ",", 
       FractionBox["71340727", "10"], ",", 
       FractionBox["2438236509", "10"], ",", 
       FractionBox["376761", "10"], ",", 
       FractionBox["12313161", "10"], ",", 
       FractionBox["415998681", "10"], ",", 
       FractionBox["428519", "2"], ",", 
       FractionBox["71340451", "10"], ",", 
       FractionBox["12313161", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "10"], ",", 
       FractionBox["441", "10"], ",", 
       FractionBox["12201", "10"], ",", 
       FractionBox["376761", "10"], ",", 
       FractionBox["91", "10"], ",", 
       FractionBox["455", "2"], ",", 
       FractionBox["67171", "10"], ",", 
       FractionBox["441", "10"], ",", 
       FractionBox["12201", "10"], ",", 
       FractionBox["455", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["441", "10"], ",", 
       FractionBox["12201", "10"], ",", 
       FractionBox["376761", "10"], ",", 
       FractionBox["12313161", "10"], ",", 
       FractionBox["455", "2"], ",", 
       FractionBox["67171", "10"], ",", 
       FractionBox["428519", "2"], ",", 
       FractionBox["12201", "10"], ",", 
       FractionBox["376761", "10"], ",", 
       FractionBox["67171", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["12201", "10"], ",", 
       FractionBox["376761", "10"], ",", 
       FractionBox["12313161", "10"], ",", 
       FractionBox["415998681", "10"], ",", 
       FractionBox["67171", "10"], ",", 
       FractionBox["428519", "2"], ",", 
       FractionBox["71340451", "10"], ",", 
       FractionBox["376761", "10"], ",", 
       FractionBox["12313161", "10"], ",", 
       FractionBox["428519", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["91", "10"], ",", 
       FractionBox["455", "2"], ",", 
       FractionBox["67171", "10"], ",", 
       FractionBox["428519", "2"], ",", 
       FractionBox["441", "10"], ",", 
       FractionBox["12201", "10"], ",", 
       FractionBox["376761", "10"], ",", 
       FractionBox["455", "2"], ",", 
       FractionBox["67171", "10"], ",", 
       FractionBox["12201", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["455", "2"], ",", 
       FractionBox["67171", "10"], ",", 
       FractionBox["428519", "2"], ",", 
       FractionBox["71340451", "10"], ",", 
       FractionBox["12201", "10"], ",", 
       FractionBox["376761", "10"], ",", 
       FractionBox["12313161", "10"], ",", 
       FractionBox["67171", "10"], ",", 
       FractionBox["428519", "2"], ",", 
       FractionBox["376761", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["441", "10"], ",", 
       FractionBox["12201", "10"], ",", 
       FractionBox["376761", "10"], ",", 
       FractionBox["12313161", "10"], ",", 
       FractionBox["455", "2"], ",", 
       FractionBox["67171", "10"], ",", 
       FractionBox["428519", "2"], ",", 
       FractionBox["12201", "10"], ",", 
       FractionBox["376761", "10"], ",", 
       FractionBox["67171", "10"]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.830948335148873*^9, 3.830948369322683*^9}, 
   3.8640249991656346`*^9, 3.864025197937685*^9, {3.864025454954653*^9, 
   3.8640254564145174`*^9}, {3.8640259953179965`*^9, 3.864025996544614*^9}, 
   3.8641465635639563`*^9, {3.864146888151455*^9, 3.864146890092555*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"9d70214b-9f8f-4d8a-be77-1ee266fb373f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", "M", "]"}]], "Input",
 CellChangeTimes->{{3.8309483720585203`*^9, 3.8309483765781465`*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"3fca5033-d028-40a3-8275-1d305a826242"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1228153", "1372615"], 
      FractionBox["97", "10"], 
      FractionBox["2289", "10"], 
      FractionBox["67207", "10"], 
      FractionBox["21", "10"], 
      FractionBox["441", "10"], 
      FractionBox["12201", "10"], 
      FractionBox["91", "10"], 
      FractionBox["455", "2"], 
      FractionBox["441", "10"]},
     {
      FractionBox["97", "10"], 
      FractionBox["2289", "10"], 
      FractionBox["67207", "10"], 
      FractionBox["2142693", "10"], 
      FractionBox["441", "10"], 
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["12201", "10"]},
     {
      FractionBox["2289", "10"], 
      FractionBox["67207", "10"], 
      FractionBox["2142693", "10"], 
      FractionBox["71340727", "10"], 
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["12313161", "10"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["376761", "10"]},
     {
      FractionBox["67207", "10"], 
      FractionBox["2142693", "10"], 
      FractionBox["71340727", "10"], 
      FractionBox["2438236509", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["12313161", "10"], 
      FractionBox["415998681", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["71340451", "10"], 
      FractionBox["12313161", "10"]},
     {
      FractionBox["21", "10"], 
      FractionBox["441", "10"], 
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["91", "10"], 
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["441", "10"], 
      FractionBox["12201", "10"], 
      FractionBox["455", "2"]},
     {
      FractionBox["441", "10"], 
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["12313161", "10"], 
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["67171", "10"]},
     {
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["12313161", "10"], 
      FractionBox["415998681", "10"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["71340451", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["12313161", "10"], 
      FractionBox["428519", "2"]},
     {
      FractionBox["91", "10"], 
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["441", "10"], 
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["12201", "10"]},
     {
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["71340451", "10"], 
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["12313161", "10"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["376761", "10"]},
     {
      FractionBox["441", "10"], 
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["12313161", "10"], 
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["67171", "10"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.830948377227559*^9, 3.864025200526775*^9, 
  3.864025458391491*^9, 3.8640259981407847`*^9, 3.8641465667304225`*^9, 
  3.864146892983245*^9, 3.912982409056114*^9, 3.912982482975805*^9, 
  3.9131712304140196`*^9},
 CellLabel->
  "Out[206]//MatrixForm=",ExpressionUUID->"4f9a901f-a1fe-42d2-a44b-\
7e779195a39d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The eigenvalues of M are nonnegative and the kernel is Y^3=YX.\
\>", "Subsection",
 CellChangeTimes->{{3.830948346614093*^9, 3.830948348503581*^9}, {
  3.8309484840301757`*^9, 3.83094850900783*^9}, {3.830948547430641*^9, 
  3.8309485498897133`*^9}, {3.864025209296217*^9, 3.8640252221509743`*^9}, {
  3.8641465875440073`*^9, 
  3.864146594059495*^9}},ExpressionUUID->"767ca524-d30e-44c2-b7f1-\
d9860254263d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"N", "[", 
  RowBox[{"Eigenvalues", "[", "M", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"NullSpace", "[", "M", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Det", "[", 
  RowBox[{"M", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"1", ";;", "9"}], ",", 
     RowBox[{"1", ";;", "9"}]}], "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8267787052693825`*^9, 3.826778708038043*^9}, {
  3.826778755021923*^9, 3.8267788504396253`*^9}, {3.826781437820508*^9, 
  3.826781441243375*^9}, {3.826781530000991*^9, 3.8267815869550924`*^9}, {
  3.8267817593267317`*^9, 3.826781802248122*^9}, {3.8309485540839376`*^9, 
  3.830948564190715*^9}, {3.8641466552342777`*^9, 3.8641466717148957`*^9}, {
  3.86414690959226*^9, 3.8641469198272066`*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"db918205-7ecd-4886-ac10-16da289d415d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.513528256825143`*^8", ",", "47178.961974391`", ",", 
   "112.14114421390539`", ",", "7.3560825084348505`", ",", 
   "1.1177755776768656`", ",", "0.10398945193324961`", ",", 
   "0.030789244059772295`", ",", "0.0004795487102447705`", ",", 
   "4.917357798786899`*^-6", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.826778708771473*^9, 3.8267787577428207`*^9, {3.8267787896419053`*^9, 
   3.826778850720346*^9}, {3.826781435287138*^9, 3.8267814415706635`*^9}, {
   3.8267815445045695`*^9, 3.8267815873865957`*^9}, {3.826781777895329*^9, 
   3.8267818033126493`*^9}, 3.8309485649515257`*^9, 3.8640252238532543`*^9, 
   3.864025460553249*^9, 3.864026000154674*^9, 3.864146596253416*^9, 
   3.864146672200243*^9, {3.8641468963653517`*^9, 3.864146920208952*^9}, 
   3.9129824158593235`*^9, 3.912982483008134*^9, 3.9129831524225254`*^9, 
   3.9131712304587193`*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"6ad90472-9b6e-443d-be95-812dfaa91a28"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.826778708771473*^9, 3.8267787577428207`*^9, {3.8267787896419053`*^9, 
   3.826778850720346*^9}, {3.826781435287138*^9, 3.8267814415706635`*^9}, {
   3.8267815445045695`*^9, 3.8267815873865957`*^9}, {3.826781777895329*^9, 
   3.8267818033126493`*^9}, 3.8309485649515257`*^9, 3.8640252238532543`*^9, 
   3.864025460553249*^9, 3.864026000154674*^9, 3.864146596253416*^9, 
   3.864146672200243*^9, {3.8641468963653517`*^9, 3.864146920208952*^9}, 
   3.9129824158593235`*^9, 3.912982483008134*^9, 3.9129831524225254`*^9, 
   3.913171230474388*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"72fb440d-507e-4934-a528-9bca952965e1"],

Cell[BoxData[
 FractionBox["644972544", "15625"]], "Output",
 CellChangeTimes->{
  3.826778708771473*^9, 3.8267787577428207`*^9, {3.8267787896419053`*^9, 
   3.826778850720346*^9}, {3.826781435287138*^9, 3.8267814415706635`*^9}, {
   3.8267815445045695`*^9, 3.8267815873865957`*^9}, {3.826781777895329*^9, 
   3.8267818033126493`*^9}, 3.8309485649515257`*^9, 3.8640252238532543`*^9, 
   3.864025460553249*^9, 3.864026000154674*^9, 3.864146596253416*^9, 
   3.864146672200243*^9, {3.8641468963653517`*^9, 3.864146920208952*^9}, 
   3.9129824158593235`*^9, 3.912982483008134*^9, 3.9129831524225254`*^9, 
   3.913171230490013*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"a8ce480c-5324-4484-a69c-34b3ecfb32ff"]
}, Open  ]]
}, Open  ]],

Cell["\<\
From now on assume the notation in Theorem 6.1 of the paper S. Yoo, A. Zalar: \
The truncated moment problem on reducible cubic curves 1: parabolic and \
circular type relations.\
\>", "Subsection",
 CellChangeTimes->{
  3.826781810298944*^9, {3.830948615794729*^9, 3.8309486387701073`*^9}, {
   3.830948682959849*^9, 3.830948762076909*^9}, {3.8309488108131084`*^9, 
   3.830948832271426*^9}, {3.8309488691529098`*^9, 3.830948874246799*^9}, {
   3.8640260191298723`*^9, 3.8640260438249063`*^9}, {3.8640261316579676`*^9, 
   3.8640261447619867`*^9}, {3.8640262276126723`*^9, 
   3.8640262949867215`*^9}, {3.8640264254307756`*^9, 3.864026480315592*^9}, {
   3.864026659761342*^9, 3.864026663937025*^9}, {3.8640267536856766`*^9, 
   3.8640267547950363`*^9}, {3.864147220556342*^9, 3.86414728906994*^9}, {
   3.864147445570133*^9, 3.8641475165458107`*^9}, {3.8641475537387342`*^9, 
   3.864147573464785*^9}, {3.8641476176355963`*^9, 3.8641476396647754`*^9}, {
   3.864148173240531*^9, 3.864148196043438*^9}, {3.913030300085045*^9, 
   3.9130303131463675`*^9}, {3.913299444503166*^9, 
   3.9132994501526084`*^9}},ExpressionUUID->"71c528e5-8989-4ace-b98a-\
b2f877f9932d"],

Cell[CellGroupData[{

Cell["We compute Amin.", "Subsection",
 CellChangeTimes->{
  3.826781810298944*^9, {3.830948615794729*^9, 3.8309486387701073`*^9}, {
   3.830948682959849*^9, 3.830948762076909*^9}, {3.8309488108131084`*^9, 
   3.830948832271426*^9}, {3.8309488691529098`*^9, 3.830948874246799*^9}, {
   3.8640260191298723`*^9, 3.8640260438249063`*^9}, {3.8640261316579676`*^9, 
   3.8640261447619867`*^9}, {3.8640262276126723`*^9, 
   3.8640262949867215`*^9}, {3.8640264254307756`*^9, 3.864026480315592*^9}, {
   3.864026659761342*^9, 3.864026663937025*^9}, {3.8640267536856766`*^9, 
   3.8640267547950363`*^9}, {3.864147220556342*^9, 3.86414728906994*^9}, {
   3.864147445570133*^9, 3.8641475165458107`*^9}, {3.8641475537387342`*^9, 
   3.864147573464785*^9}, {3.8641476176355963`*^9, 3.8641476396647754`*^9}, {
   3.864148173240531*^9, 3.864148196043438*^9}, {3.913030300085045*^9, 
   3.9130303131463675`*^9}},ExpressionUUID->"66594da0-aad3-42a6-8de7-\
2f6a72c865da"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Amin", "=", 
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10"}], 
        "}"}]}], "]"}], "]"}], ".", 
    RowBox[{"PseudoInverse", "[", 
     RowBox[{"M", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10"}], 
         "}"}]}], "]"}], "]"}], "]"}], ".", 
    RowBox[{"Transpose", "[", 
     RowBox[{"M", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "6", ",", "7", ",", "8", ",", "9", ",", "10"}], 
         "}"}]}], "]"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "Amin", "]"}]}], "Input",
 CellChangeTimes->{{3.913030323242798*^9, 3.913030323542422*^9}, {
  3.913030387653751*^9, 3.913030392801656*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"01d4b1b7-2d07-4d3c-ba5c-aedd6b297613"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["5537", "9230"], 
      FractionBox["91", "10"], 
      FractionBox["455", "2"], 
      FractionBox["61999553", "9230"]},
     {
      FractionBox["91", "10"], 
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"]},
     {
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["71340451", "10"]},
     {
      FractionBox["61999553", "9230"], 
      FractionBox["428519", "2"], 
      FractionBox["71340451", "10"], 
      FractionBox["450098209309", "1846"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9130303939249687`*^9, 3.9131712306939816`*^9},
 CellLabel->
  "Out[211]//MatrixForm=",ExpressionUUID->"73032cda-8180-4795-b69e-\
dd7f0baf35af"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["We compute eta.", "Subsection",
 CellChangeTimes->{
  3.826781810298944*^9, {3.830948615794729*^9, 3.8309486387701073`*^9}, {
   3.830948682959849*^9, 3.830948762076909*^9}, {3.8309488108131084`*^9, 
   3.830948832271426*^9}, {3.8309488691529098`*^9, 3.830948874246799*^9}, {
   3.8640260191298723`*^9, 3.8640260438249063`*^9}, {3.8640261316579676`*^9, 
   3.8640261447619867`*^9}, {3.8640262276126723`*^9, 
   3.8640262949867215`*^9}, {3.8640264254307756`*^9, 3.864026480315592*^9}, {
   3.864026659761342*^9, 3.864026663937025*^9}, {3.8640267536856766`*^9, 
   3.8640267547950363`*^9}, {3.864147220556342*^9, 3.86414728906994*^9}, {
   3.864147445570133*^9, 3.8641475165458107`*^9}, {3.8641475537387342`*^9, 
   3.864147573464785*^9}, {3.8641476176355963`*^9, 3.8641476396647754`*^9}, {
   3.864148173240531*^9, 3.864148196043438*^9}, {3.913030300085045*^9, 
   3.9130303131463675`*^9}, {3.91303040306131*^9, 
   3.9130304062826414`*^9}},ExpressionUUID->"d624c9a4-98aa-454a-8438-\
7ca44df1e644"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eta", "=", 
  RowBox[{
   RowBox[{"Amin", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "3"}], "]"}], "]"}], "-", 
   RowBox[{"Amin", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "4"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.913030323242798*^9, 3.913030323542422*^9}, {
  3.913030387653751*^9, 3.913030440327652*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"5b7bdf5b-7080-4df5-82c3-543a057c66ba"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["72", "923"]}]], "Output",
 CellChangeTimes->{3.9130303939249687`*^9, 3.9130304410386643`*^9, 
  3.9131712307258387`*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"7b802fbf-1f60-4367-8956-d4d72067e5f0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["We compute hatAmin.", "Subsection",
 CellChangeTimes->{
  3.826781810298944*^9, {3.830948615794729*^9, 3.8309486387701073`*^9}, {
   3.830948682959849*^9, 3.830948762076909*^9}, {3.8309488108131084`*^9, 
   3.830948832271426*^9}, {3.8309488691529098`*^9, 3.830948874246799*^9}, {
   3.8640260191298723`*^9, 3.8640260438249063`*^9}, {3.8640261316579676`*^9, 
   3.8640261447619867`*^9}, {3.8640262276126723`*^9, 
   3.8640262949867215`*^9}, {3.8640264254307756`*^9, 3.864026480315592*^9}, {
   3.864026659761342*^9, 3.864026663937025*^9}, {3.8640267536856766`*^9, 
   3.8640267547950363`*^9}, {3.864147220556342*^9, 3.86414728906994*^9}, {
   3.864147445570133*^9, 3.8641475165458107`*^9}, {3.8641475537387342`*^9, 
   3.864147573464785*^9}, {3.8641476176355963`*^9, 3.8641476396647754`*^9}, {
   3.864148173240531*^9, 3.864148196043438*^9}, {3.913030300085045*^9, 
   3.9130303131463675`*^9}, {3.91303040306131*^9, 3.9130304062826414`*^9}, {
   3.9130304649019413`*^9, 3.9130304690808334`*^9}, 
   3.913030542914666*^9},ExpressionUUID->"9524e7d3-42f4-4f93-bd63-\
f15bf754fe29"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"hatAmin", "=", 
   RowBox[{"Amin", "+", 
    RowBox[{"eta", 
     RowBox[{"(", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "hatAmin", "]"}]}], "Input",
 CellChangeTimes->{{3.913030323242798*^9, 3.913030323542422*^9}, {
  3.913030387653751*^9, 3.913030440327652*^9}, {3.9130304725371375`*^9, 
  3.913030515783684*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"475cb944-cefe-4897-8bed-599171c5090f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["5537", "9230"], 
      FractionBox["91", "10"], 
      FractionBox["455", "2"], 
      FractionBox["67171", "10"]},
     {
      FractionBox["91", "10"], 
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"]},
     {
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["71340451", "10"]},
     {
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["71340451", "10"], 
      FractionBox["450098209309", "1846"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9130303939249687`*^9, 3.9130304410386643`*^9, {3.9130305080119715`*^9, 
   3.913030516289059*^9}, 3.9131712307786694`*^9},
 CellLabel->
  "Out[214]//MatrixForm=",ExpressionUUID->"1db10a8c-ab10-4d66-a42b-\
371a1bef4a39"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["We compute F[t,u].", "Subsection",
 CellChangeTimes->{
  3.826781810298944*^9, {3.830948615794729*^9, 3.8309486387701073`*^9}, {
   3.830948682959849*^9, 3.830948762076909*^9}, {3.8309488108131084`*^9, 
   3.830948832271426*^9}, {3.8309488691529098`*^9, 3.830948874246799*^9}, {
   3.8640260191298723`*^9, 3.8640260438249063`*^9}, {3.8640261316579676`*^9, 
   3.8640261447619867`*^9}, {3.8640262276126723`*^9, 
   3.8640262949867215`*^9}, {3.8640264254307756`*^9, 3.864026480315592*^9}, {
   3.864026659761342*^9, 3.864026663937025*^9}, {3.8640267536856766`*^9, 
   3.8640267547950363`*^9}, {3.864147220556342*^9, 3.86414728906994*^9}, {
   3.864147445570133*^9, 3.8641475165458107`*^9}, {3.8641475537387342`*^9, 
   3.864147573464785*^9}, {3.8641476176355963`*^9, 3.8641476396647754`*^9}, {
   3.864148173240531*^9, 3.864148196043438*^9}, {3.913030300085045*^9, 
   3.9130303131463675`*^9}, {3.91303040306131*^9, 3.9130304062826414`*^9}, {
   3.9130304649019413`*^9, 3.9130304690808334`*^9}, {3.9130305457772684`*^9, 
   3.913030550864607*^9}, {3.91303083928292*^9, 
   3.9130308417547755`*^9}},ExpressionUUID->"f2d7ffa4-4965-4972-9e80-\
2934cf8751db"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ftemp", "=", "M"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ftemp", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}], "]"}], 
   "=", "hatAmin"}], ";"}], "\[IndentingNewLine]", "Ftemp"}], "Input",
 CellChangeTimes->{{3.913030323242798*^9, 3.913030323542422*^9}, {
  3.913030387653751*^9, 3.913030440327652*^9}, {3.9130304725371375`*^9, 
  3.913030515783684*^9}, {3.9130305553759565`*^9, 3.913030631827873*^9}, {
  3.913030664798001*^9, 3.9130307506453676`*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"29aac8c0-7f16-47fd-aef7-1518790a6117"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["5537", "9230"], ",", 
     FractionBox["91", "10"], ",", 
     FractionBox["455", "2"], ",", 
     FractionBox["67171", "10"], ",", 
     FractionBox["21", "10"], ",", 
     FractionBox["441", "10"], ",", 
     FractionBox["12201", "10"], ",", 
     FractionBox["91", "10"], ",", 
     FractionBox["455", "2"], ",", 
     FractionBox["441", "10"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["91", "10"], ",", 
     FractionBox["455", "2"], ",", 
     FractionBox["67171", "10"], ",", 
     FractionBox["428519", "2"], ",", 
     FractionBox["441", "10"], ",", 
     FractionBox["12201", "10"], ",", 
     FractionBox["376761", "10"], ",", 
     FractionBox["455", "2"], ",", 
     FractionBox["67171", "10"], ",", 
     FractionBox["12201", "10"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["455", "2"], ",", 
     FractionBox["67171", "10"], ",", 
     FractionBox["428519", "2"], ",", 
     FractionBox["71340451", "10"], ",", 
     FractionBox["12201", "10"], ",", 
     FractionBox["376761", "10"], ",", 
     FractionBox["12313161", "10"], ",", 
     FractionBox["67171", "10"], ",", 
     FractionBox["428519", "2"], ",", 
     FractionBox["376761", "10"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["67171", "10"], ",", 
     FractionBox["428519", "2"], ",", 
     FractionBox["71340451", "10"], ",", 
     FractionBox["450098209309", "1846"], ",", 
     FractionBox["376761", "10"], ",", 
     FractionBox["12313161", "10"], ",", 
     FractionBox["415998681", "10"], ",", 
     FractionBox["428519", "2"], ",", 
     FractionBox["71340451", "10"], ",", 
     FractionBox["12313161", "10"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["21", "10"], ",", 
     FractionBox["441", "10"], ",", 
     FractionBox["12201", "10"], ",", 
     FractionBox["376761", "10"], ",", 
     FractionBox["91", "10"], ",", 
     FractionBox["455", "2"], ",", 
     FractionBox["67171", "10"], ",", 
     FractionBox["441", "10"], ",", 
     FractionBox["12201", "10"], ",", 
     FractionBox["455", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["441", "10"], ",", 
     FractionBox["12201", "10"], ",", 
     FractionBox["376761", "10"], ",", 
     FractionBox["12313161", "10"], ",", 
     FractionBox["455", "2"], ",", 
     FractionBox["67171", "10"], ",", 
     FractionBox["428519", "2"], ",", 
     FractionBox["12201", "10"], ",", 
     FractionBox["376761", "10"], ",", 
     FractionBox["67171", "10"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["12201", "10"], ",", 
     FractionBox["376761", "10"], ",", 
     FractionBox["12313161", "10"], ",", 
     FractionBox["415998681", "10"], ",", 
     FractionBox["67171", "10"], ",", 
     FractionBox["428519", "2"], ",", 
     FractionBox["71340451", "10"], ",", 
     FractionBox["376761", "10"], ",", 
     FractionBox["12313161", "10"], ",", 
     FractionBox["428519", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["91", "10"], ",", 
     FractionBox["455", "2"], ",", 
     FractionBox["67171", "10"], ",", 
     FractionBox["428519", "2"], ",", 
     FractionBox["441", "10"], ",", 
     FractionBox["12201", "10"], ",", 
     FractionBox["376761", "10"], ",", 
     FractionBox["455", "2"], ",", 
     FractionBox["67171", "10"], ",", 
     FractionBox["12201", "10"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["455", "2"], ",", 
     FractionBox["67171", "10"], ",", 
     FractionBox["428519", "2"], ",", 
     FractionBox["71340451", "10"], ",", 
     FractionBox["12201", "10"], ",", 
     FractionBox["376761", "10"], ",", 
     FractionBox["12313161", "10"], ",", 
     FractionBox["67171", "10"], ",", 
     FractionBox["428519", "2"], ",", 
     FractionBox["376761", "10"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["441", "10"], ",", 
     FractionBox["12201", "10"], ",", 
     FractionBox["376761", "10"], ",", 
     FractionBox["12313161", "10"], ",", 
     FractionBox["455", "2"], ",", 
     FractionBox["67171", "10"], ",", 
     FractionBox["428519", "2"], ",", 
     FractionBox["12201", "10"], ",", 
     FractionBox["376761", "10"], ",", 
     FractionBox["67171", "10"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9130303939249687`*^9, 3.9130304410386643`*^9, {3.9130305080119715`*^9, 
   3.913030516289059*^9}, {3.9130306134649363`*^9, 3.9130306324715295`*^9}, {
   3.913030740242121*^9, 3.9130307512142754`*^9}, 3.9131712308306584`*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"9e6d19a4-3c67-4a9a-bab6-c654789ef365"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"t_", ",", "u_"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox["5537", "9230"], "+", "t"}], ",", 
        FractionBox["91", "10"], ",", 
        FractionBox["455", "2"], ",", 
        FractionBox["67171", "10"], ",", 
        FractionBox["21", "10"], ",", 
        FractionBox["441", "10"], ",", 
        FractionBox["12201", "10"], ",", 
        FractionBox["91", "10"], ",", 
        FractionBox["455", "2"], ",", 
        FractionBox["441", "10"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["91", "10"], ",", 
        FractionBox["455", "2"], ",", 
        FractionBox["67171", "10"], ",", 
        FractionBox["428519", "2"], ",", 
        FractionBox["441", "10"], ",", 
        FractionBox["12201", "10"], ",", 
        FractionBox["376761", "10"], ",", 
        FractionBox["455", "2"], ",", 
        FractionBox["67171", "10"], ",", 
        FractionBox["12201", "10"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["455", "2"], ",", 
        FractionBox["67171", "10"], ",", 
        FractionBox["428519", "2"], ",", 
        FractionBox["71340451", "10"], ",", 
        FractionBox["12201", "10"], ",", 
        FractionBox["376761", "10"], ",", 
        FractionBox["12313161", "10"], ",", 
        FractionBox["67171", "10"], ",", 
        FractionBox["428519", "2"], ",", 
        FractionBox["376761", "10"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["67171", "10"], ",", 
        FractionBox["428519", "2"], ",", 
        FractionBox["71340451", "10"], ",", 
        RowBox[{
         FractionBox["450098209309", "1846"], "+", "u"}], ",", 
        FractionBox["376761", "10"], ",", 
        FractionBox["12313161", "10"], ",", 
        FractionBox["415998681", "10"], ",", 
        FractionBox["428519", "2"], ",", 
        FractionBox["71340451", "10"], ",", 
        FractionBox["12313161", "10"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["21", "10"], ",", 
        FractionBox["441", "10"], ",", 
        FractionBox["12201", "10"], ",", 
        FractionBox["376761", "10"], ",", 
        FractionBox["91", "10"], ",", 
        FractionBox["455", "2"], ",", 
        FractionBox["67171", "10"], ",", 
        FractionBox["441", "10"], ",", 
        FractionBox["12201", "10"], ",", 
        FractionBox["455", "2"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["441", "10"], ",", 
        FractionBox["12201", "10"], ",", 
        FractionBox["376761", "10"], ",", 
        FractionBox["12313161", "10"], ",", 
        FractionBox["455", "2"], ",", 
        FractionBox["67171", "10"], ",", 
        FractionBox["428519", "2"], ",", 
        FractionBox["12201", "10"], ",", 
        FractionBox["376761", "10"], ",", 
        FractionBox["67171", "10"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["12201", "10"], ",", 
        FractionBox["376761", "10"], ",", 
        FractionBox["12313161", "10"], ",", 
        FractionBox["415998681", "10"], ",", 
        FractionBox["67171", "10"], ",", 
        FractionBox["428519", "2"], ",", 
        FractionBox["71340451", "10"], ",", 
        FractionBox["376761", "10"], ",", 
        FractionBox["12313161", "10"], ",", 
        FractionBox["428519", "2"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["91", "10"], ",", 
        FractionBox["455", "2"], ",", 
        FractionBox["67171", "10"], ",", 
        FractionBox["428519", "2"], ",", 
        FractionBox["441", "10"], ",", 
        FractionBox["12201", "10"], ",", 
        FractionBox["376761", "10"], ",", 
        FractionBox["455", "2"], ",", 
        FractionBox["67171", "10"], ",", 
        FractionBox["12201", "10"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["455", "2"], ",", 
        FractionBox["67171", "10"], ",", 
        FractionBox["428519", "2"], ",", 
        FractionBox["71340451", "10"], ",", 
        FractionBox["12201", "10"], ",", 
        FractionBox["376761", "10"], ",", 
        FractionBox["12313161", "10"], ",", 
        FractionBox["67171", "10"], ",", 
        FractionBox["428519", "2"], ",", 
        FractionBox["376761", "10"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["441", "10"], ",", 
        FractionBox["12201", "10"], ",", 
        FractionBox["376761", "10"], ",", 
        FractionBox["12313161", "10"], ",", 
        FractionBox["455", "2"], ",", 
        FractionBox["67171", "10"], ",", 
        FractionBox["428519", "2"], ",", 
        FractionBox["12201", "10"], ",", 
        FractionBox["376761", "10"], ",", 
        FractionBox["67171", "10"]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.913030769505328*^9, 3.913030801766901*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"34dd17b1-813f-4b00-a9d3-8c4f02a8758a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"F", "[", 
   RowBox[{"t", ",", "u"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.913030802924266*^9, 3.9130308119241476`*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"17054612-5b61-47d6-9a66-38def3738f6a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["5537", "9230"], "+", "t"}], 
      FractionBox["91", "10"], 
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["21", "10"], 
      FractionBox["441", "10"], 
      FractionBox["12201", "10"], 
      FractionBox["91", "10"], 
      FractionBox["455", "2"], 
      FractionBox["441", "10"]},
     {
      FractionBox["91", "10"], 
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["441", "10"], 
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["12201", "10"]},
     {
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["71340451", "10"], 
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["12313161", "10"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["376761", "10"]},
     {
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["71340451", "10"], 
      RowBox[{
       FractionBox["450098209309", "1846"], "+", "u"}], 
      FractionBox["376761", "10"], 
      FractionBox["12313161", "10"], 
      FractionBox["415998681", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["71340451", "10"], 
      FractionBox["12313161", "10"]},
     {
      FractionBox["21", "10"], 
      FractionBox["441", "10"], 
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["91", "10"], 
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["441", "10"], 
      FractionBox["12201", "10"], 
      FractionBox["455", "2"]},
     {
      FractionBox["441", "10"], 
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["12313161", "10"], 
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["67171", "10"]},
     {
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["12313161", "10"], 
      FractionBox["415998681", "10"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["71340451", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["12313161", "10"], 
      FractionBox["428519", "2"]},
     {
      FractionBox["91", "10"], 
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["441", "10"], 
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["12201", "10"]},
     {
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["71340451", "10"], 
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["12313161", "10"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["376761", "10"]},
     {
      FractionBox["441", "10"], 
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["12313161", "10"], 
      FractionBox["455", "2"], 
      FractionBox["67171", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["12201", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["67171", "10"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9130308051305428`*^9, 3.913030812348236*^9}, 
   3.9131712308992825`*^9},
 CellLabel->
  "Out[219]//MatrixForm=",ExpressionUUID->"59527f96-3c66-4406-a3d4-\
90e0bd337840"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["We compute the eigenvalues of F22.", "Subsection",
 CellChangeTimes->{
  3.826781810298944*^9, {3.830948615794729*^9, 3.8309486387701073`*^9}, {
   3.830948682959849*^9, 3.830948762076909*^9}, {3.8309488108131084`*^9, 
   3.830948832271426*^9}, {3.8309488691529098`*^9, 3.830948874246799*^9}, {
   3.8640260191298723`*^9, 3.8640260438249063`*^9}, {3.8640261316579676`*^9, 
   3.8640261447619867`*^9}, {3.8640262276126723`*^9, 
   3.8640262949867215`*^9}, {3.8640264254307756`*^9, 3.864026480315592*^9}, {
   3.864026659761342*^9, 3.864026663937025*^9}, {3.8640267536856766`*^9, 
   3.8640267547950363`*^9}, {3.864147220556342*^9, 3.86414728906994*^9}, {
   3.864147445570133*^9, 3.8641475165458107`*^9}, {3.8641475537387342`*^9, 
   3.864147573464785*^9}, {3.8641476176355963`*^9, 3.8641476396647754`*^9}, {
   3.864148173240531*^9, 3.864148196043438*^9}, {3.913030300085045*^9, 
   3.9130303131463675`*^9}, {3.91303040306131*^9, 3.9130304062826414`*^9}, {
   3.9130304649019413`*^9, 3.9130304690808334`*^9}, {3.9130305457772684`*^9, 
   3.913030550864607*^9}, {3.91303083928292*^9, 3.913030859281211*^9}, {
   3.9130310016037035`*^9, 
   3.913031007133924*^9}},ExpressionUUID->"c3a412e7-a655-4bad-9e30-\
4a18aaef9e3c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"F22", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"F", "[", 
      RowBox[{"t", ",", "u"}], "]"}], ")"}], "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"5", ",", "2", ",", "6", ",", "3", ",", "7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "2", ",", "6", ",", "3", ",", "7"}], "}"}]}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "F22", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Eigenvalues", "[", "F22", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.913030323242798*^9, 3.913030323542422*^9}, {
  3.913030387653751*^9, 3.913030440327652*^9}, {3.9130304725371375`*^9, 
  3.913030515783684*^9}, {3.9130305553759565`*^9, 3.913030631827873*^9}, {
  3.913030664798001*^9, 3.9130307506453676`*^9}, {3.913030861514499*^9, 
  3.9130308781323614`*^9}, {3.913030982863263*^9, 3.91303101632187*^9}, {
  3.9131712202335005`*^9, 3.913171249877227*^9}, {3.9131713753733873`*^9, 
  3.9131713772457123`*^9}},ExpressionUUID->"c3c300df-b1c5-40d2-a0c4-\
f45eeff45818"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["91", "10"], 
      FractionBox["441", "10"], 
      FractionBox["455", "2"], 
      FractionBox["12201", "10"], 
      FractionBox["67171", "10"]},
     {
      FractionBox["441", "10"], 
      FractionBox["455", "2"], 
      FractionBox["12201", "10"], 
      FractionBox["67171", "10"], 
      FractionBox["376761", "10"]},
     {
      FractionBox["455", "2"], 
      FractionBox["12201", "10"], 
      FractionBox["67171", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["428519", "2"]},
     {
      FractionBox["12201", "10"], 
      FractionBox["67171", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["12313161", "10"]},
     {
      FractionBox["67171", "10"], 
      FractionBox["376761", "10"], 
      FractionBox["428519", "2"], 
      FractionBox["12313161", "10"], 
      FractionBox["71340451", "10"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9130309942111206`*^9, 3.9130310166216016`*^9}, {
  3.9131712268310785`*^9, 3.9131712501546364`*^9}},
 CellLabel->
  "Out[231]//MatrixForm=",ExpressionUUID->"02384811-dc7e-4c03-9bc7-\
cc24fa9bf9c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "7.353264940104114`*^6", ",", "1987.6421605783914`", ",", 
   "5.617752423439078`", ",", "0.09862144935826013`", ",", 
   "0.0013614345821232792`"}], "}"}]], "Output",
 CellChangeTimes->{{3.9130309942111206`*^9, 3.9130310166216016`*^9}, {
  3.9131712268310785`*^9, 3.913171250207196*^9}},
 CellLabel->
  "Out[233]=",ExpressionUUID->"01acb8b4-d97e-4fb3-8f41-d38d11521f88"]
}, Open  ]],

Cell["", "Input",
 CellChangeTimes->{
  3.913171263074614*^9},ExpressionUUID->"d4dd4264-effa-4c54-9a18-\
3da92402d5db"]
}, Open  ]],

Cell[CellGroupData[{

Cell["So F22 is positive definite. We compute H(hatAmin).", "Subsection",
 CellChangeTimes->{
  3.826781810298944*^9, {3.830948615794729*^9, 3.8309486387701073`*^9}, {
   3.830948682959849*^9, 3.830948762076909*^9}, {3.8309488108131084`*^9, 
   3.830948832271426*^9}, {3.8309488691529098`*^9, 3.830948874246799*^9}, {
   3.8640260191298723`*^9, 3.8640260438249063`*^9}, {3.8640261316579676`*^9, 
   3.8640261447619867`*^9}, {3.8640262276126723`*^9, 
   3.8640262949867215`*^9}, {3.8640264254307756`*^9, 3.864026480315592*^9}, {
   3.864026659761342*^9, 3.864026663937025*^9}, {3.8640267536856766`*^9, 
   3.8640267547950363`*^9}, {3.864147220556342*^9, 3.86414728906994*^9}, {
   3.864147445570133*^9, 3.8641475165458107`*^9}, {3.8641475537387342`*^9, 
   3.864147573464785*^9}, {3.8641476176355963`*^9, 3.8641476396647754`*^9}, {
   3.864148173240531*^9, 3.864148196043438*^9}, {3.913030300085045*^9, 
   3.9130303131463675`*^9}, {3.91303040306131*^9, 3.9130304062826414`*^9}, {
   3.9130304649019413`*^9, 3.9130304690808334`*^9}, {3.9130305457772684`*^9, 
   3.913030550864607*^9}, {3.91303083928292*^9, 3.913030859281211*^9}, {
   3.9130310016037035`*^9, 3.913031007133924*^9}, {3.913031039501971*^9, 
   3.9130310443090277`*^9}, {3.9130311115018244`*^9, 
   3.913031128478476*^9}},ExpressionUUID->"73fb7f27-404b-4383-8c93-\
2e7d92847416"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"HhatAmin", "=", 
   RowBox[{
    RowBox[{"M", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}], "]"}], 
    "-", "hatAmin"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "HhatAmin", "]"}]}], "Input",
 CellChangeTimes->{{3.913030323242798*^9, 3.913030323542422*^9}, {
  3.913030387653751*^9, 3.913030440327652*^9}, {3.9130304725371375`*^9, 
  3.913030515783684*^9}, {3.9130305553759565`*^9, 3.913030631827873*^9}, {
  3.913030664798001*^9, 3.9130307506453676`*^9}, {3.913030861514499*^9, 
  3.9130308781323614`*^9}, {3.913030982863263*^9, 3.91303101632187*^9}, {
  3.913031132191533*^9, 3.9130312009261346`*^9}},
 CellLabel->
  "In[243]:=",ExpressionUUID->"a79d306b-62e6-4d53-ab7d-8e72c2218a6a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["747136587", "2533847290"], 
      FractionBox["3", "5"], 
      FractionBox["7", "5"], 
      FractionBox["18", "5"]},
     {
      FractionBox["3", "5"], 
      FractionBox["7", "5"], 
      FractionBox["18", "5"], 
      FractionBox["49", "5"]},
     {
      FractionBox["7", "5"], 
      FractionBox["18", "5"], 
      FractionBox["49", "5"], 
      FractionBox["138", "5"]},
     {
      FractionBox["18", "5"], 
      FractionBox["49", "5"], 
      FractionBox["138", "5"], 
      FractionBox["625631", "4615"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9130309942111206`*^9, 3.9130310166216016`*^9}, {
   3.913031175555994*^9, 3.9130312012405577`*^9}, 3.913171230977234*^9, 
   3.913171620081587*^9},
 CellLabel->
  "Out[244]//MatrixForm=",ExpressionUUID->"65a28598-9ab8-4180-99bc-\
4347547669a8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["We compute the eigenvalues of H22.", "Subsection",
 CellChangeTimes->{
  3.826781810298944*^9, {3.830948615794729*^9, 3.8309486387701073`*^9}, {
   3.830948682959849*^9, 3.830948762076909*^9}, {3.8309488108131084`*^9, 
   3.830948832271426*^9}, {3.8309488691529098`*^9, 3.830948874246799*^9}, {
   3.8640260191298723`*^9, 3.8640260438249063`*^9}, {3.8640261316579676`*^9, 
   3.8640261447619867`*^9}, {3.8640262276126723`*^9, 
   3.8640262949867215`*^9}, {3.8640264254307756`*^9, 3.864026480315592*^9}, {
   3.864026659761342*^9, 3.864026663937025*^9}, {3.8640267536856766`*^9, 
   3.8640267547950363`*^9}, {3.864147220556342*^9, 3.86414728906994*^9}, {
   3.864147445570133*^9, 3.8641475165458107`*^9}, {3.8641475537387342`*^9, 
   3.864147573464785*^9}, {3.8641476176355963`*^9, 3.8641476396647754`*^9}, {
   3.864148173240531*^9, 3.864148196043438*^9}, {3.913030300085045*^9, 
   3.9130303131463675`*^9}, {3.91303040306131*^9, 3.9130304062826414`*^9}, {
   3.9130304649019413`*^9, 3.9130304690808334`*^9}, {3.9130305457772684`*^9, 
   3.913030550864607*^9}, {3.91303083928292*^9, 3.913030859281211*^9}, {
   3.9130310016037035`*^9, 3.913031007133924*^9}, {3.9130312211957073`*^9, 
   3.9130312235493402`*^9}},ExpressionUUID->"ca7a57ca-c236-4867-9a9e-\
a930152ed13b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H22", "=", 
   RowBox[{"HhatAmin", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "H22", "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"Eigenvalues", "[", "H22", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.913030323242798*^9, 3.913030323542422*^9}, {
   3.913030387653751*^9, 3.913030440327652*^9}, {3.9130304725371375`*^9, 
   3.913030515783684*^9}, {3.9130305553759565`*^9, 3.913030631827873*^9}, {
   3.913030664798001*^9, 3.9130307506453676`*^9}, {3.913030861514499*^9, 
   3.9130308781323614`*^9}, {3.913030982863263*^9, 3.91303101632187*^9}, {
   3.913031226724329*^9, 3.9130312574430857`*^9}, {3.913171365011945*^9, 
   3.9131713965058255`*^9}, 3.913171475596848*^9},
 CellLabel->
  "In[238]:=",ExpressionUUID->"1403b01c-95cd-43c3-9d29-3c445ff1167a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["7", "5"], 
      FractionBox["18", "5"]},
     {
      FractionBox["18", "5"], 
      FractionBox["49", "5"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.913031563648411*^9, 3.913171231014632*^9, 
  3.913171397153767*^9, 3.9131715508310375`*^9},
 CellLabel->
  "Out[239]//MatrixForm=",ExpressionUUID->"0aec033b-a29d-4a75-a5bd-\
7e15b00cece8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11.131726674375734`", ",", "0.06827332562426776`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.913031563648411*^9, 3.913171231014632*^9, 
  3.913171397153767*^9, 3.9131715508310375`*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"4b81fa6a-0bdb-4ac9-8a43-3f901d58b829"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
So H22 is positive definite. Since eta in not 0, we compute (Sqrt(k11 k22 - \
sign(k12) k12))^2-eta^2.\
\>", "Subsection",
 CellChangeTimes->{
  3.826781810298944*^9, {3.830948615794729*^9, 3.8309486387701073`*^9}, {
   3.830948682959849*^9, 3.830948762076909*^9}, {3.8309488108131084`*^9, 
   3.830948832271426*^9}, {3.8309488691529098`*^9, 3.830948874246799*^9}, {
   3.8640260191298723`*^9, 3.8640260438249063`*^9}, {3.8640261316579676`*^9, 
   3.8640261447619867`*^9}, {3.8640262276126723`*^9, 
   3.8640262949867215`*^9}, {3.8640264254307756`*^9, 3.864026480315592*^9}, {
   3.864026659761342*^9, 3.864026663937025*^9}, {3.8640267536856766`*^9, 
   3.8640267547950363`*^9}, {3.864147220556342*^9, 3.86414728906994*^9}, {
   3.864147445570133*^9, 3.8641475165458107`*^9}, {3.8641475537387342`*^9, 
   3.864147573464785*^9}, {3.8641476176355963`*^9, 3.8641476396647754`*^9}, {
   3.864148173240531*^9, 3.864148196043438*^9}, {3.913030300085045*^9, 
   3.9130303131463675`*^9}, {3.91303040306131*^9, 3.9130304062826414`*^9}, {
   3.9130304649019413`*^9, 3.9130304690808334`*^9}, {3.9130305457772684`*^9, 
   3.913030550864607*^9}, {3.91303083928292*^9, 3.913030859281211*^9}, {
   3.9130310016037035`*^9, 3.913031007133924*^9}, {3.913031039501971*^9, 
   3.9130310443090277`*^9}, {3.9130311115018244`*^9, 3.913031128478476*^9}, {
   3.913031279306527*^9, 
   3.9130313737917433`*^9}},ExpressionUUID->"d0df3439-99df-4558-aefb-\
0b11a20a790d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"K", "=", 
   RowBox[{
    RowBox[{"HhatAmin", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], "-", 
    RowBox[{
     RowBox[{"HhatAmin", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], ".", 
     RowBox[{"PseudoInverse", "[", 
      RowBox[{"HhatAmin", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], "]"}], ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"HhatAmin", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "K", "]"}]}], "Input",
 CellChangeTimes->{{3.913030323242798*^9, 3.913030323542422*^9}, {
   3.913030387653751*^9, 3.913030440327652*^9}, {3.9130304725371375`*^9, 
   3.913030515783684*^9}, {3.9130305553759565`*^9, 3.913030631827873*^9}, {
   3.913030664798001*^9, 3.9130307506453676`*^9}, {3.913030861514499*^9, 
   3.9130308781323614`*^9}, {3.913030982863263*^9, 3.91303101632187*^9}, {
   3.913031132191533*^9, 3.9130312009261346`*^9}, 3.913031407281485*^9, {
   3.913171626717788*^9, 3.9131716585781927`*^9}, {3.9131716975948973`*^9, 
   3.9131717005240993`*^9}, 
   3.9131720714083757`*^9},ExpressionUUID->"13158f74-77c3-4cfa-bce6-\
b1c138c20407"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["6050329", "48143098510"], 
      FractionBox["3", "95"]},
     {
      FractionBox["3", "95"], 
      FractionBox["4941414", "87685"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9130309942111206`*^9, 3.9130310166216016`*^9}, {
   3.913031175555994*^9, 3.9130312012405577`*^9}, 3.913031437625961*^9, 
   3.913171231114954*^9, 3.9131715578071175`*^9, 3.9131716593797083`*^9, 
   3.9131717008649135`*^9},
 CellLabel->
  "Out[249]//MatrixForm=",ExpressionUUID->"9ea4abea-cdb0-4e0c-bb67-\
c609ddb49114"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"K", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "*", 
        RowBox[{"K", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "]"}], "-", 
      RowBox[{"K", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ")"}], "^", "2"}], "-", 
   RowBox[{"eta", "^", "2"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9130314591274357`*^9, 3.913031462593419*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"6c587522-63f9-48df-b7a3-54627eb07cd4"],

Cell[BoxData[
 RowBox[{"-", "0.0033206603488945617`"}]], "Output",
 CellChangeTimes->{3.913031462971349*^9, 3.9131712311663666`*^9, 
  3.913171663589618*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"dd943ccb-5959-415f-b2b4-96f56d184475"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Since  (Sqrt(k11 k22 - sign(k12) k12))^2-eta^2<0, the representing measure \
does not exist. \
\>", "Subsection",
 CellChangeTimes->{
  3.826781810298944*^9, {3.830948615794729*^9, 3.8309486387701073`*^9}, {
   3.830948682959849*^9, 3.830948762076909*^9}, {3.8309488108131084`*^9, 
   3.830948832271426*^9}, {3.8309488691529098`*^9, 3.830948874246799*^9}, {
   3.8640260191298723`*^9, 3.8640260438249063`*^9}, {3.8640261316579676`*^9, 
   3.8640261447619867`*^9}, {3.8640262276126723`*^9, 
   3.8640262949867215`*^9}, {3.8640264254307756`*^9, 3.864026480315592*^9}, {
   3.864026659761342*^9, 3.864026663937025*^9}, {3.8640267536856766`*^9, 
   3.8640267547950363`*^9}, {3.864147220556342*^9, 3.86414728906994*^9}, {
   3.864147445570133*^9, 3.8641475165458107`*^9}, {3.8641475537387342`*^9, 
   3.864147573464785*^9}, {3.8641476176355963`*^9, 3.8641476396647754`*^9}, {
   3.864148173240531*^9, 3.864148196043438*^9}, {3.913030300085045*^9, 
   3.9130303131463675`*^9}, {3.91303040306131*^9, 3.9130304062826414`*^9}, {
   3.9130304649019413`*^9, 3.9130304690808334`*^9}, {3.9130305457772684`*^9, 
   3.913030550864607*^9}, {3.91303083928292*^9, 3.913030859281211*^9}, {
   3.9130310016037035`*^9, 3.913031007133924*^9}, {3.913031039501971*^9, 
   3.9130310443090277`*^9}, {3.9130311115018244`*^9, 3.913031128478476*^9}, {
   3.913031279306527*^9, 3.9130313737917433`*^9}, {3.9130314735361004`*^9, 
   3.9130314999906373`*^9}},ExpressionUUID->"c91f8050-a958-412a-856a-\
ee38513776db"]
}, Open  ]]
},
WindowSize->{1152, 579.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
PrintingPageRange->{Automatic, Automatic},
Magnification:>1.2 Inherited,
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"37456384-12fe-4c90-8a66-2e312bb4b2cc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 591, 10, 264, "Title",ExpressionUUID->"1d6e42ea-eff7-472d-b723-676150e5d467"],
Cell[CellGroupData[{
Cell[1196, 36, 611, 11, 64, "Subsection",ExpressionUUID->"046604c0-14f6-404f-a156-67d4fa01903d"],
Cell[1810, 49, 5011, 130, 459, "Input",ExpressionUUID->"9d70214b-9f8f-4d8a-be77-1ee266fb373f"],
Cell[CellGroupData[{
Cell[6846, 183, 216, 4, 33, "Input",ExpressionUUID->"3fca5033-d028-40a3-8275-1d305a826242"],
Cell[7065, 189, 4360, 130, 322, "Output",ExpressionUUID->"4f9a901f-a1fe-42d2-a44b-7e779195a39d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11474, 325, 418, 8, 64, "Subsection",ExpressionUUID->"767ca524-d30e-44c2-b7f1-d9860254263d"],
Cell[CellGroupData[{
Cell[11917, 337, 846, 17, 80, "Input",ExpressionUUID->"db918205-7ecd-4886-ac10-16da289d415d"],
Cell[12766, 356, 996, 18, 42, "Output",ExpressionUUID->"6ad90472-9b6e-443d-be95-812dfaa91a28"],
Cell[13765, 376, 850, 16, 38, "Output",ExpressionUUID->"72fb440d-507e-4934-a528-9bca952965e1"],
Cell[14618, 394, 710, 12, 55, "Output",ExpressionUUID->"a8ce480c-5324-4484-a69c-34b3ecfb32ff"]
}, Open  ]]
}, Open  ]],
Cell[15355, 410, 1175, 19, 96, "Subsection",ExpressionUUID->"71c528e5-8989-4ace-b98a-b2f877f9932d"],
Cell[CellGroupData[{
Cell[16555, 433, 953, 14, 44, "Subsection",ExpressionUUID->"66594da0-aad3-42a6-8de7-2f6a72c865da"],
Cell[CellGroupData[{
Cell[17533, 451, 1299, 35, 80, "Input",ExpressionUUID->"01d4b1b7-2d07-4d3c-ba5c-aedd6b297613"],
Cell[18835, 488, 1212, 37, 148, "Output",ExpressionUUID->"73032cda-8180-4795-b69e-dd7f0baf35af"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20096, 531, 1003, 15, 64, "Subsection",ExpressionUUID->"d624c9a4-98aa-454a-8438-7ca44df1e644"],
Cell[CellGroupData[{
Cell[21124, 550, 438, 12, 33, "Input",ExpressionUUID->"5b7bdf5b-7080-4df5-82c3-543a057c66ba"],
Cell[21565, 564, 247, 6, 55, "Output",ExpressionUUID->"7b802fbf-1f60-4367-8956-d4d72067e5f0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21861, 576, 1083, 16, 64, "Subsection",ExpressionUUID->"9524e7d3-42f4-4f93-bd63-f15bf754fe29"],
Cell[CellGroupData[{
Cell[22969, 596, 867, 22, 57, "Input",ExpressionUUID->"475cb944-cefe-4897-8bed-599171c5090f"],
Cell[23839, 620, 1281, 39, 148, "Output",ExpressionUUID->"1db10a8c-ab10-4d66-a42b-371a1bef4a39"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25169, 665, 1159, 17, 64, "Subsection",ExpressionUUID->"f2d7ffa4-4965-4972-9e80-2934cf8751db"],
Cell[CellGroupData[{
Cell[26353, 686, 765, 18, 80, "Input",ExpressionUUID->"29aac8c0-7f16-47fd-aef7-1518790a6117"],
Cell[27121, 706, 4673, 128, 431, "Output",ExpressionUUID->"9e6d19a4-3c67-4a9a-bab6-c654789ef365"]
}, Open  ]],
Cell[31809, 837, 5053, 133, 484, "Input",ExpressionUUID->"34dd17b1-813f-4b00-a9d3-8c4f02a8758a"],
Cell[CellGroupData[{
Cell[36887, 974, 266, 6, 33, "Input",ExpressionUUID->"17054612-5b61-47d6-9a66-38def3738f6a"],
Cell[37156, 982, 4265, 130, 322, "Output",ExpressionUUID->"59527f96-3c66-4406-a3d4-90e0bd337840"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41470, 1118, 1225, 18, 64, "Subsection",ExpressionUUID->"c3a412e7-a655-4bad-9e30-4a18aaef9e3c"],
Cell[CellGroupData[{
Cell[42720, 1140, 1092, 24, 80, "Input",ExpressionUUID->"c3c300df-b1c5-40d2-a0c4-f45eeff45818"],
Cell[43815, 1166, 1575, 48, 177, "Output",ExpressionUUID->"02384811-dc7e-4c03-9bc7-cc24fa9bf9c1"],
Cell[45393, 1216, 413, 9, 42, "Output",ExpressionUUID->"01acb8b4-d97e-4fb3-8f41-d38d11521f88"]
}, Open  ]],
Cell[45821, 1228, 119, 3, 34, "Input",ExpressionUUID->"d4dd4264-effa-4c54-9a18-3da92402d5db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45977, 1236, 1342, 19, 64, "Subsection",ExpressionUUID->"73fb7f27-404b-4383-8c93-2e7d92847416"],
Cell[CellGroupData[{
Cell[47344, 1259, 914, 20, 57, "Input",ExpressionUUID->"a79d306b-62e6-4d53-ab7d-8e72c2218a6a"],
Cell[48261, 1281, 1259, 39, 148, "Output",ExpressionUUID->"65a28598-9ab8-4180-99bc-4347547669a8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49569, 1326, 1275, 18, 64, "Subsection",ExpressionUUID->"ca7a57ca-c236-4867-9a9e-a930152ed13b"],
Cell[CellGroupData[{
Cell[50869, 1348, 1006, 22, 80, "Input",ExpressionUUID->"1403b01c-95cd-43c3-9d29-3c445ff1167a"],
Cell[51878, 1372, 795, 24, 90, "Output",ExpressionUUID->"0aec033b-a29d-4a75-a5bd-7e15b00cece8"],
Cell[52676, 1398, 309, 7, 38, "Output",ExpressionUUID->"4b81fa6a-0bdb-4ac9-8a43-3f901d58b829"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53034, 1411, 1453, 23, 64, "Subsection",ExpressionUUID->"d0df3439-99df-4558-aefb-0b11a20a790d"],
Cell[CellGroupData[{
Cell[54512, 1438, 1758, 46, 80, "Input",ExpressionUUID->"13158f74-77c3-4cfa-bce6-b1c138c20407"],
Cell[56273, 1486, 953, 26, 90, "Output",ExpressionUUID->"9ea4abea-cdb0-4e0c-bb67-c609ddb49114"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57263, 1517, 671, 20, 33, "Input",ExpressionUUID->"6c587522-63f9-48df-b7a3-54627eb07cd4"],
Cell[57937, 1539, 240, 5, 38, "Output",ExpressionUUID->"dd943ccb-5959-415f-b2b4-96f56d184475"]
}, Open  ]]
}, Open  ]],
Cell[58204, 1548, 1494, 23, 64, "Subsection",ExpressionUUID->"c91f8050-a958-412a-856a-ee38513776db"]
}, Open  ]]
}
]
*)


